Counting point configurations in projective space

We investigate the enumerative geometry of point configurations in projective space. We define "projective configuration counts": these enumerate configurations of points in projective space such that certain specified subsets are in fixed relative positions. The $\mathbb{P}^1$ case recovers cross-ratio degrees, which arise naturally in numerous contexts. We establish two main results. The first is a combinatorial upper bound given by the number of weighted transversals of a bipartite graph. The second is a recursion that relates counts associated to projective spaces of different dimensions, by projecting away from a given point. Key inputs include the Gelfand-MacPherson correspondence, the Jacobi-Trudi and Thom-Porteous formulae, and the notion of surplus from matching theory of bipartite graphs.

==> anc/ConfigurationCounts.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     42943,       1115]
NotebookOptionsPosition[     39174,       1052]
NotebookOutlinePosition[     39572,       1068]
CellTagsIndexPosition[     39529,       1065]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
       "This", " ", "code", " ", "is", " ", "to", " ", "accompany", " ", 
        "the", " ", "paper", 
        " ", "\"\<Counting point configurations in projective space\>\""}], ",",
        " ", 
       RowBox[{"by", " ", "Alex", " ", "Fink"}], ",", " ", 
       RowBox[{"Navid", " ", "Nabijou"}], ",", " ", 
       RowBox[{"and", " ", "Rob", " ", 
        RowBox[{
        "Silversmith", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         "It"}], " ", "can", " ", "do", " ", "two", " ", 
        RowBox[{"things", ":", "\[IndentingNewLine]", "1"}]}]}], ")"}], " ", 
     "It", " ", "attempts", " ", "to", " ", "compute", " ", "projective", " ",
      "configuration", " ", "counts", " ", "of", " ", "X", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", ",", "n"}], ")"}], ".", "\[IndentingNewLine]", "2"}]}], 
    ")"}], " ", "It", " ", "computes", " ", "the", " ", "upper", " ", "bound",
    " ", "given", " ", "by", " ", "Theorem", " ", "A", " ", "in", " ", "our", 
   " ", 
   RowBox[{"paper", "."}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.977828973340042*^9, 
  3.9778291228380013`*^9}},ExpressionUUID->"8329047d-436c-4fa0-bd19-\
b7b0440fe705"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Part", " ", "1"}], ":", " ", 
   RowBox[{
   "Computing", " ", "projective", " ", "configuration", " ", "counts", " ", 
    "of", " ", "X", 
    RowBox[{"(", 
     RowBox[{"3", ",", "n"}], ")"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(", 
     RowBox[{
     "Example", " ", "computations", " ", "are", " ", "given", " ", "at", " ",
       "the", " ", "end", " ", "of", " ", "Part", " ", "1."}], ")"}]}]}], 
  "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.977829152215044*^9, 3.977829165795124*^9}, {
  3.977829272790654*^9, 
  3.977829287705585*^9}},ExpressionUUID->"01d97b6f-d8de-4795-a9dd-\
e21cf0b0c285"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
    "Recall", " ", "that", " ", "a", " ", "projective", " ", "configuration", 
     " ", "count", " ", "of", " ", "X", 
     RowBox[{"(", 
      RowBox[{"3", ",", "n"}], ")"}], " ", "is", " ", "the", " ", "degree", " ",
      "of", " ", "a", " ", "map", " ", "\[IndentingNewLine]", "\[IndentingNewLine]",
      "X", 
     RowBox[{"(", 
      RowBox[{"3", ",", "n"}], ")"}]}], " ", "->", " ", 
    RowBox[{"X", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", ",", "5"}], ")"}], "^", 
      RowBox[{"{", 
       RowBox[{"n", "-", "4"}], "}"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]",
      "This", " ", "code", " ", "actually", " ", "computes", " ", "the", " ", 
     "preimage", " ", "of", " ", "a", " ", "random", " ", "point", " ", "of", 
     " ", "X", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", ",", "5"}], ")"}], "^", 
      RowBox[{"{", 
       RowBox[{"n", "-", "4"}], "}"}]}], "  ", "with", " ", "integer", " ", 
     "coordinates", " ", "in", " ", "the", " ", 
     RowBox[{"range", " ", "[", 
      RowBox[{"0", ",", "1000"}], "]"}]}]}], ",", " ", 
   RowBox[{
   "which", " ", "is", " ", "not", " ", "guaranteed", " ", "to", " ", "have", 
    " ", "the", " ", "correct", " ", 
    RowBox[{"cardinality", "."}]}]}], "\[IndentingNewLine]", "*)"}]], "Input",\

 CellChangeTimes->{{3.977412898830905*^9, 3.9774130305116043`*^9}, {
   3.977413228659108*^9, 3.977413257317213*^9}, {3.977413293071887*^9, 
   3.977413357031397*^9}, {3.977413393078681*^9, 3.977413393756175*^9}, {
   3.97741362202363*^9, 3.9774136253144293`*^9}, {3.977828945317493*^9, 
   3.9778289662333612`*^9}, 
   3.977829128704009*^9},ExpressionUUID->"8b5331a8-1845-4ff0-a261-\
c9e7d59a500c"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Though", " ", "X", 
    RowBox[{"(", 
     RowBox[{"r", ",", "n"}], ")"}], " ", "is", " ", "a", " ", "moduli", " ", 
    "space", " ", "of", " ", "configurations", " ", "of", " ", "points", " ", 
    "in", " ", 
    RowBox[{"P", "^", 
     RowBox[{"{", 
      RowBox[{"r", "-", "1"}], "}"}]}]}], ",", " ", 
   RowBox[{
   "it", " ", "is", " ", "convenient", " ", "for", " ", "us", " ", "to", " ", 
    "work", " ", "instead", " ", "with", " ", "configurations", " ", "of", " ",
     "points", " ", "in", " ", 
    RowBox[{
     RowBox[{"A", "^", 
      RowBox[{"{", 
       RowBox[{"r", "-", "1"}], "}"}]}], ".", " ", "This"}], " ", "does", " ",
     "not", " ", "cause", " ", "any", " ", "issues"}], ",", " ", 
   RowBox[{
   "since", " ", "we", " ", "may", " ", "always", " ", "apply", " ", "a", " ",
     "projective", " ", "change", " ", "of", " ", "coordinates", " ", "to", " ",
     "move", " ", "points", " ", "into", " ", 
    RowBox[{
     RowBox[{"A", "^", 
      RowBox[{"{", 
       RowBox[{"r", "-", "1"}], "}"}]}], "."}]}]}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.977412486667494*^9, 3.9774126450947657`*^9}, {
  3.977413627521515*^9, 
  3.9774136290163403`*^9}},ExpressionUUID->"5e3676f7-6146-4f2b-b03f-\
bcb937e2f851"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Given", " ", "a", " ", "5"}], "-", 
      RowBox[{"tuple", " ", "of", " ", "points", " ", 
       RowBox[{"(", 
        RowBox[{"x1", ",", "y1"}], ")"}]}]}], ",", " ", 
     RowBox[{"(", 
      RowBox[{"x2", ",", "y2"}], ")"}], ",", " ", "...", ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x5", ",", "y5"}], ")"}], " ", "in", " ", 
      RowBox[{"A", "^", "2"}], " ", "that", " ", "are", " ", "in", " ", 
      "general", " ", "position"}]}], ")"}], ",", " ", 
   RowBox[{
   "the", " ", "following", " ", "function", " ", "outputs", " ", "the", " ", 
    "corresponding", " ", "point", " ", "of", " ", "X", 
    RowBox[{"(", 
     RowBox[{"3", ",", "5"}], ")"}]}], ",", " ", 
   RowBox[{"in", " ", "a", " ", "certain", " ", "choice", " ", "of", " ", 
    RowBox[{"coordinates", ".", " ", "The"}], " ", "coordinates", " ", "are", 
    " ", "chosen", " ", "by", " ", "applying", " ", "that", " ", "unique", " ",
     "projective", " ", "change", " ", "of", " ", "coordinates", " ", "that", 
    " ", "sends", " ", 
    RowBox[{"(", 
     RowBox[{"x1", ",", "y1"}], ")"}], " ", 
    RowBox[{"to", " ", "[", 
     RowBox[{"0", ":", "0", ":", "1"}], "]"}]}], ",", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x2", ",", "y2"}], ")"}], " ", 
    RowBox[{"to", " ", "[", 
     RowBox[{"1", ":", "0", ":", "0"}], "]"}]}], ",", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x3", ",", "y3"}], ")"}], " ", 
    RowBox[{"to", " ", "[", 
     RowBox[{"0", ":", "1", ":", "0"}], "]"}]}], ",", " ", 
   RowBox[{"and", " ", 
    RowBox[{"(", 
     RowBox[{"x4", ",", "y4"}], ")"}], " ", 
    RowBox[{
     RowBox[{"to", " ", "[", 
      RowBox[{"1", ":", "1", ":", "1"}], "]"}], ".", " ", "The"}], " ", 
    "expression", " ", "below", " ", "is", " ", "the", " ", "image", " ", 
    "of", " ", 
    RowBox[{"(", 
     RowBox[{"x5", ",", "y5"}], ")"}], " ", "under", " ", "this", " ", 
    "map"}], ",", " ", 
   RowBox[{"which", " ", "is", " ", "necessarily", " ", "in", " ", 
    RowBox[{"A", "^", "2"}], " ", "since", " ", 
    RowBox[{"(", 
     RowBox[{"x5", ",", "y5"}], ")"}], " ", "does", " ", "not", " ", "lie", " ",
     "on", " ", "the", " ", "line", " ", "between", " ", 
    RowBox[{"(", 
     RowBox[{"x2", ",", "y2"}], ")"}], " ", "and", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x3", ",", "y3"}], ")"}], "."}]}]}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.977412027050201*^9, 3.9774120828430433`*^9}, {
  3.977412219572262*^9, 3.9774122363634357`*^9}, {3.977412351695997*^9, 
  3.977412477227417*^9}, {3.977412653928528*^9, 3.977412860733326*^9}, {
  3.9774135496239758`*^9, 3.977413549684596*^9}, {3.977413631909526*^9, 
  3.9774136334634542`*^9}},ExpressionUUID->"18d7ccd3-4755-4ecf-9405-\
9aff192c2093"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CanonicalCoordinatesFor5Tuple", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"y1_", ",", "y2_", ",", "y3_", ",", "y4_", ",", "y5_"}], 
      "}"}]}], "}"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x4", " ", 
         RowBox[{"(", 
          RowBox[{"y1", "-", "y2"}], ")"}]}], "+", 
        RowBox[{"x1", " ", 
         RowBox[{"(", 
          RowBox[{"y2", "-", "y4"}], ")"}]}], "+", 
        RowBox[{"x2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "y1"}], "+", "y4"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x5", " ", 
         RowBox[{"(", 
          RowBox[{"y2", "-", "y3"}], ")"}]}], "+", 
        RowBox[{"x2", " ", 
         RowBox[{"(", 
          RowBox[{"y3", "-", "y5"}], ")"}]}], "+", 
        RowBox[{"x3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "y2"}], "+", "y5"}], ")"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "y2"}], "+", "y3"}], ")"}]}], "+", 
        RowBox[{"x3", " ", 
         RowBox[{"(", 
          RowBox[{"y2", "-", "y4"}], ")"}]}], "+", 
        RowBox[{"x2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "y3"}], "+", "y4"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "y1"}], "+", "y2"}], ")"}]}], "+", 
        RowBox[{"x2", " ", 
         RowBox[{"(", 
          RowBox[{"y1", "-", "y5"}], ")"}]}], "+", 
        RowBox[{"x1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "y2"}], "+", "y5"}], ")"}]}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "y1"}], "+", "y2"}], ")"}]}], "+", 
        RowBox[{"x2", " ", 
         RowBox[{"(", 
          RowBox[{"y1", "-", "y4"}], ")"}]}], "+", 
        RowBox[{"x1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "y2"}], "+", "y4"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "y1"}], "+", "y3"}], ")"}]}], "+", 
        RowBox[{"x3", " ", 
         RowBox[{"(", 
          RowBox[{"y1", "-", "y5"}], ")"}]}], "+", 
        RowBox[{"x1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "y3"}], "+", "y5"}], ")"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x4", " ", 
         RowBox[{"(", 
          RowBox[{"y1", "-", "y3"}], ")"}]}], "+", 
        RowBox[{"x1", " ", 
         RowBox[{"(", 
          RowBox[{"y3", "-", "y4"}], ")"}]}], "+", 
        RowBox[{"x3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "y1"}], "+", "y4"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x5", " ", 
         RowBox[{"(", 
          RowBox[{"y1", "-", "y2"}], ")"}]}], "+", 
        RowBox[{"x1", " ", 
         RowBox[{"(", 
          RowBox[{"y2", "-", "y5"}], ")"}]}], "+", 
        RowBox[{"x2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "y1"}], "+", "y5"}], ")"}]}]}], ")"}]}]]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{
  3.954323241307671*^9, {3.9543232775525827`*^9, 3.9543233005297194`*^9}, {
   3.977413148377343*^9, 3.977413153182123*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"59b29cc4-0521-47f0-8940-a3c8cef35581"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Given", " ", "the", " ", "datum", " ", "II", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"denoted", " ", "\\", "mathcal"}], 
      RowBox[{"{", "I", "}"}], " ", "in", " ", "the", " ", "paper"}], ")"}]}],
    ",", " ", 
   RowBox[{
   "the", " ", "following", " ", "function", " ", "outputs", " ", "a", " ", 
    "system", " ", "of", " ", "equations", " ", "that", " ", "corresponds", " ",
     "to", " ", "computing", " ", "the", " ", "preimage", " ", "of", " ", "a",
     " ", "random", " ", "point", " ", "of", " ", "X", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", ",", "5"}], ")"}], "^", 
     RowBox[{"{", 
      RowBox[{"n", "-", "4"}], "}"}]}], " ", "as", " ", "discussed", " ", 
    RowBox[{"above", "."}]}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.977412247269402*^9, 3.977412303384709*^9}, {
  3.9774130749802313`*^9, 3.977413125220724*^9}, {3.977413637289854*^9, 
  3.977413638967037*^9}},ExpressionUUID->"6d3ae272-b878-429b-8cf7-\
8dcd5602fc56"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EquationsForPreimage", "[", "II_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"CanonicalCoordinatesFor5Tuple", "[", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x", "[", "i", "]"}], ",", 
            RowBox[{"y", "[", "i", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"II", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "}"}]}], "]"}], "]"}], "]"}], "==", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"RandomInteger", "[", "1000", "]"}], ",", 
        RowBox[{"RandomInteger", "[", "1000", "]"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "II", "]"}]}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.9774131658270903`*^9, 3.9774131927826757`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"8e4c5b97-c3d8-49f3-aaa3-5fa815e6bbee"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
    "These", " ", "equations", " ", "compute", " ", "the", " ", "preimage", " ",
      "in", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"A", "^", "2"}], ")"}], "^", "n"}], " ", "rather", " ", "than",
      " ", "X", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", ",", "n"}], ")"}], ".", " ", "This"}], " ", "preimage", " ",
      "is", " ", "a", " ", "finite", " ", "union", " ", "of", " ", "PGL", 
     RowBox[{"(", "3", ")"}]}], "-", "orbits"}], ",", " ", 
   RowBox[{"which", " ", "we", " ", "wish", " ", "to", " ", 
    RowBox[{"count", ".", " ", "To"}], " ", "do", " ", "this"}], ",", " ", 
   RowBox[{
   "we", " ", "may", " ", "choose", " ", "a", " ", "canonical", " ", 
    "representative", " ", "of", " ", "each", " ", "by", " ", "assuming", " ",
     "that", " ", "the", " ", "first", " ", "four", " ", "points", " ", 
    RowBox[{"(", 
     RowBox[{"x1", ",", "y1"}], ")"}]}], ",", "...", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x4", ",", "y4"}], ")"}], " ", "are", " ", "some", " ", "fixed",
      " ", "choice", " ", "of", " ", "4", " ", "general", " ", "points", " ", 
     "in", " ", 
     RowBox[{"A", "^", "2."}], " ", "We", " ", "set", " ", 
     RowBox[{"(", 
      RowBox[{"x1", ",", "y1"}], ")"}]}], "=", 
    RowBox[{"(", 
     RowBox[{"0", ",", "0"}], ")"}]}], ",", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x2", ",", "y2"}], ")"}], "=", 
    RowBox[{"(", 
     RowBox[{"1", ",", "0"}], ")"}]}], ",", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z3", ",", "y3"}], ")"}], "=", 
    RowBox[{"(", 
     RowBox[{"0", ",", "1"}], ")"}]}], ",", " ", 
   RowBox[{
    RowBox[{"and", " ", 
     RowBox[{"(", 
      RowBox[{"x4", ",", "y4"}], ")"}]}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", ",", "1"}], ")"}], "."}]}]}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.977413193906678*^9, 3.9774132215800867`*^9}, {
  3.977413268391263*^9, 3.977413274110087*^9}, {3.9774134251684017`*^9, 
  3.97741364330028*^9}},ExpressionUUID->"9375edb0-531a-46ef-ae8d-\
6aa3344cfc7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EquationsForPreimageNormalized", "[", "II_", "]"}], ":=", 
   RowBox[{
    RowBox[{"EquationsForPreimage", "[", "II", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "->", "0"}], ",", 
      RowBox[{
       RowBox[{"y", "[", "1", "]"}], "->", "0"}], ",", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "->", "1"}], ",", 
      RowBox[{
       RowBox[{"y", "[", "2", "]"}], "->", "0"}], ",", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "->", "0"}], ",", 
      RowBox[{
       RowBox[{"y", "[", "3", "]"}], "->", "1"}], ",", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "->", "1"}], ",", 
      RowBox[{
       RowBox[{"y", "[", "4", "]"}], "->", "1"}]}], "}"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.977413654704295*^9, 3.977413669627694*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"61bf74dc-3f85-41ee-963f-f29bbf7dd5bf"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
   "We", " ", "now", " ", "solve", " ", "for", " ", "the", " ", "remaining", " ",
     "variables", " ", "x5"}], ",", "y5", ",", "x6", ",", "y6", ",", "...", ",",
    "xn", ",", "yn", ",", " ", 
   RowBox[{"and", " ", "output", " ", "the", " ", "number", " ", "of", " ", 
    RowBox[{"solutions", "."}]}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.97741367321069*^9, 
  3.977413715606256*^9}},ExpressionUUID->"6aed913e-8a2b-4c69-9e8f-\
698570150075"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CRDegree2Dim", "[", "II_", "]"}], ":=", 
  RowBox[{"Length", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"EquationsForPreimageNormalized", "[", "II", "]"}], ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x", "[", "i", "]"}], ",", 
          RowBox[{"y", "[", "i", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "5", ",", 
          RowBox[{
           RowBox[{"Length", "[", "II", "]"}], "+", "4"}]}], "}"}]}], "]"}], 
      "]"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.954346715411256*^9, 3.954346808889324*^9}, {
   3.977412139730031*^9, 3.977412170572009*^9}, 3.9774131577851562`*^9, {
   3.977413723804594*^9, 3.977413732361746*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"f590ac7a-aaae-47bc-b488-29d4a93df8e7"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.968140652449127*^9, 3.968140656216498*^9}, 
   3.968140691830118*^9},ExpressionUUID->"ae3600da-c670-4067-9c09-\
262715cb17b5"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
  "The", " ", "following", " ", "computations", " ", "appear", " ", "in", " ",
    "the", " ", "table", " ", "in", " ", "Section", " ", "0.7", " ", "of", " ",
    "the", " ", 
   RowBox[{"paper", "."}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.954652500052549*^9, 3.954652530965746*^9}, {
  3.977413749876474*^9, 
  3.977413880778905*^9}},ExpressionUUID->"abfc90d8-d444-43cb-bb04-\
c99c63bfeb54"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"II", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"CRDegree2Dim", "[", "II", "]"}]}], "Input",
 CellChangeTimes->{{3.9774138856887913`*^9, 3.977413896339116*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"e47a5c93-b125-4a5f-a6a2-8ae78b9a3196"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.977413897150375*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"33ccf509-616d-4883-8d99-5b6c4e198577"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"II", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "7"}], "}"}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"CRDegree2Dim", "[", "II", "]"}]}], "Input",
 CellChangeTimes->{{3.954652370549355*^9, 3.9546523773120213`*^9}, {
  3.97741384210853*^9, 3.977413851061653*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"a771d06c-172b-4937-b99b-d0b13e9960ad"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{
  3.954652379131137*^9, 3.9645929912274513`*^9, 3.968140399336898*^9, 
   3.977412135937008*^9, {3.977412174260482*^9, 3.977412175710322*^9}, 
   3.9774137397025223`*^9, 3.97741385175628*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"6af1dc12-fbe5-482c-81e3-b5516efc1945"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"II", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "7", ",", "8"}], "}"}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"CRDegree2Dim", "[", "II", "]"}]}], "Input",
 CellChangeTimes->{{3.977413939034945*^9, 3.977413941695052*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"5e3e6c96-a559-44dc-9e3e-64a9b87bca81"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.9774139433174067`*^9, 3.977828911787581*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"07fdbb0f-f6bf-4c7c-bcae-27119b740f9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"II", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "5", ",", "7", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "6", ",", "8", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "5", ",", "6", ",", "9"}], "}"}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"CRDegree2Dim", "[", "II", "]"}]}], "Input",
 CellChangeTimes->{{3.977413970979907*^9, 3.97741403081433*^9}, {
  3.977414085871921*^9, 3.977414086830278*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"b73a91eb-0b72-4e68-bf9a-ca37d3e392cc"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{{3.97741402301194*^9, 3.977414036290738*^9}, 
   3.977414092690765*^9, 3.977828124586508*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"e4e497fd-7742-45b8-81e9-131e1275f3a6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Part", " ", "2"}], ":", " ", 
   RowBox[{"Computing", " ", "the", " ", "upper", " ", 
    RowBox[{"bound", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(", 
      RowBox[{
      "Example", " ", "computations", " ", "are", " ", "given", " ", "at", " ",
        "the", " ", "end", " ", "of", " ", "Part", " ", "2."}], ")"}]}]}]}], 
  "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.977829176369768*^9, 3.977829183712625*^9}, {
  3.9778292957369204`*^9, 
  3.977829297581203*^9}},ExpressionUUID->"496837c6-c2f1-4385-bfdf-\
2e6313b13582"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"The", " ", "following", " ", "code", " ", "computes"}], ",", " ", 
   
   RowBox[{
   "via", " ", "a", " ", "naive", " ", "recursive", " ", "algorithm"}], ",", 
   " ", 
   RowBox[{
    RowBox[{"the", " ", "number", " ", "of", " ", "m"}], "-", 
    RowBox[{
    "weighted", " ", "transversals", " ", "of", " ", "a", " ", "bipartite", " ", 
     RowBox[{"graph", "."}]}]}]}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.977829186111993*^9, 
  3.977829244272895*^9}},ExpressionUUID->"698ab49f-8f78-46aa-a183-\
490298ead179"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DeleteSubset", "[", 
     RowBox[{"adjacencylist_", ",", "subset_"}], "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"DeleteElements", "[", 
       RowBox[{
        RowBox[{"adjacencylist", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", "subset"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "adjacencylist", "]"}]}], "}"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ChoicesOfWeightAtVertex", "[", 
     RowBox[{"subsetofmarks_", ",", "capacitylist_", ",", "weight_"}], "]"}], 
    ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "subsetofmarks", "]"}], "==", "0"}], ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"weight", "==", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Range", "[", 
              RowBox[{"Length", "[", "capacitylist", "]"}], "]"}]}], "}"}]}], 
          "]"}], "}"}], ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"choice", "+", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"i", "==", 
                RowBox[{"subsetofmarks", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], ",", "w1", ",", "0"}], 
              "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", 
               RowBox[{"Range", "[", 
                RowBox[{"Length", "[", "capacitylist", "]"}], "]"}]}], 
              "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"w1", ",", "0", ",", 
            RowBox[{"Min", "[", 
             RowBox[{"weight", ",", 
              RowBox[{"capacitylist", "[", 
               RowBox[{"[", 
                RowBox[{"subsetofmarks", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}], "]"}]}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"choice", ",", 
            RowBox[{"ChoicesOfWeightAtVertex", "[", 
             RowBox[{
              RowBox[{"Delete", "[", 
               RowBox[{"subsetofmarks", ",", "1"}], "]"}], ",", 
              RowBox[{"capacitylist", "-", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"subsetofmarks", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "==", "i"}], ",", "w1", ",",
                    "0"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", 
                   RowBox[{"Length", "[", "capacitylist", "]"}]}], "}"}]}], 
                "]"}]}], ",", 
              RowBox[{"weight", "-", "w1"}]}], "]"}]}], "}"}]}], "]"}], ",", 
        "1"}], "]"}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WeightedTransversals", "[", 
     RowBox[{"adjacencylist_", ",", "capacitylist_", ",", "weight_"}], "]"}], 
    ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "adjacencylist", "]"}], "==", "0"}], ",", 
      RowBox[{"{", 
       RowBox[{"{", "}"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Prepend", "[", 
           RowBox[{"weightsatothervertices", ",", "weightsatfirstvertex"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"weightsatfirstvertex", ",", 
            RowBox[{"ChoicesOfWeightAtVertex", "[", 
             RowBox[{
              RowBox[{"adjacencylist", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "capacitylist", ",", 
              "weight"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"weightsatothervertices", ",", 
            RowBox[{"WeightedTransversals", "[", 
             RowBox[{
              RowBox[{"Delete", "[", 
               RowBox[{"adjacencylist", ",", "1"}], "]"}], ",", 
              RowBox[{"capacitylist", "-", "weightsatfirstvertex"}], ",", 
              "weight"}], "]"}]}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CountWeightedTransversals", "[", 
     RowBox[{"adjacencylist_", ",", "weight_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"markset", ",", "newadjacencylist"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"markset", "=", 
        RowBox[{"Union", "@@", "adjacencylist"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newadjacencylist", "=", 
        RowBox[{"adjacencylist", "/.", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"markset", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "->", "i"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "markset", "]"}]}], "}"}]}], "]"}]}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"Length", "[", 
        RowBox[{"WeightedTransversals", "[", 
         RowBox[{"newadjacencylist", ",", 
          RowBox[{"Table", "[", 
           RowBox[{"weight", ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "markset", "]"}]}], "}"}]}], "]"}], ",", 
          "weight"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}],
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "following", " ", "function", " ", "returns", " ", "the", " ",
      "number", " ", "of", " ", "m"}], "-", 
    RowBox[{
    "weighted", " ", "transversals", " ", "of", " ", "the", " ", "pruned", " ",
      "configuration", " ", "graph", " ", "\[CapitalGamma]", 
     RowBox[{
      RowBox[{"(", "II", ")"}], " ", "\\", " ", 
      RowBox[{"S", "."}]}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"UpperBoundByWeightedTransversals", "[", 
     RowBox[{"II_", ",", "SS_", ",", "m_"}], "]"}], ":=", 
    RowBox[{"CountWeightedTransversals", "[", 
     RowBox[{
      RowBox[{"DeleteSubset", "[", 
       RowBox[{"II", ",", "SS"}], "]"}], ",", "m"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Given", " ", "II"}], ",", " ", 
    RowBox[{
     RowBox[{
     "the", " ", "following", " ", "function", " ", "returns", " ", "the", " ",
       "number", " ", "of", " ", "m"}], "-", 
     RowBox[{
     "weighted", " ", "transversals", " ", "of", " ", "\[CapitalGamma]", 
      RowBox[{
       RowBox[{"(", "II", ")"}], " ", "\\", " ", "S"}]}]}], ",", " ", 
    RowBox[{"for", " ", "all", " ", "choices", " ", "of", " ", 
     RowBox[{"S", ".", " ", "The"}], " ", "numerics", " ", "must", " ", 
     "match", " ", "those", " ", "given", " ", "in", " ", "the", " ", 
     "paper"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"i", ".", "e", ".", " ", "II"}], " ", "must", " ", "be", " ", 
      "a", " ", "list", " ", "of", " ", "length", " ", "n"}], "-", "r", "-", 
     "1"}], ",", " ", 
    RowBox[{
     RowBox[{
     "whose", " ", "entries", " ", "are", " ", "themselves", " ", "lists", " ",
       "of", " ", "length", " ", "r"}], "+", "2."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AllUpperBounds", "[", "II_", "]"}], ":=", 
   RowBox[{"Union", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"UpperBoundByWeightedTransversals", "[", 
       RowBox[{"II", ",", "SS", ",", 
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"Union", "@@", "II"}], "]"}], "-", 
         RowBox[{"Length", "[", "II", "]"}], "-", "2"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"SS", ",", 
        RowBox[{"Subsets", "[", 
         RowBox[{
          RowBox[{"Union", "@@", "II"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Union", "@@", "II"}], "]"}], "-", 
            RowBox[{"Length", "[", "II", "]"}]}], "}"}]}], "]"}]}], "}"}]}], 
     "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.977503973371327*^9, 3.977504036281251*^9}, {
  3.9775046180829887`*^9, 3.97750491963909*^9}, {3.9775049582800417`*^9, 
  3.9775049583227167`*^9}, {3.9775607331765337`*^9, 3.9775607402433033`*^9}, {
  3.977560787207601*^9, 3.977560805147313*^9}, {3.9775650399411697`*^9, 
  3.977565049323112*^9}, {3.977565080923867*^9, 3.977565111852858*^9}, {
  3.9775660527635*^9, 3.977566244531123*^9}, {3.977566279424097*^9, 
  3.977566304966658*^9}, {3.977566418335053*^9, 3.977566425187117*^9}, {
  3.977566836238305*^9, 3.977566841427533*^9}, {3.977566900091337*^9, 
  3.977566901217238*^9}, {3.977828202488841*^9, 3.9778282110804987`*^9}, {
  3.977828292083227*^9, 3.977828330376533*^9}, {3.9778283718967333`*^9, 
  3.977828410919252*^9}, {3.9778293321629257`*^9, 
  3.977829529171867*^9}},ExpressionUUID->"75100ec5-8331-4322-9fe2-\
6180cdcc6fa0"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
  "The", " ", "following", " ", "computations", " ", "appear", " ", "in", " ",
    "the", " ", "table", " ", "in", " ", "Section", " ", "0.7", " ", "of", " ",
    "the", " ", 
   RowBox[{"paper", "."}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.9778293208062143`*^9, 3.977829321872802*^9}, {
  3.977829535796464*^9, 
  3.9778295468808823`*^9}},ExpressionUUID->"48603b62-33d0-4365-9e35-\
8493f2f00cb2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"II", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"AllUpperBounds", "[", "II", "]"}]}], "Input",
 CellChangeTimes->{{3.977829551100234*^9, 3.977829565356386*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"05766307-8f62-4d5d-8768-c99e2b059abc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{3.97782956643893*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"1e943229-74f2-4e81-9990-82b3fab0ce27"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"II", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "7"}], "}"}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"AllUpperBounds", "[", "II", "]"}]}], "Input",
 CellChangeTimes->{{3.954652370549355*^9, 3.9546523773120213`*^9}, {
   3.97741384210853*^9, 3.977413851061653*^9}, 3.977829582444598*^9},
 CellLabel->
  "In[107]:=",ExpressionUUID->"09b8342d-65aa-4235-9f25-df4c065e75ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "6"}], "}"}]], "Output",
 CellChangeTimes->{
  3.954652379131137*^9, 3.9645929912274513`*^9, 3.968140399336898*^9, 
   3.977412135937008*^9, {3.977412174260482*^9, 3.977412175710322*^9}, 
   3.9774137397025223`*^9, 3.97741385175628*^9, 3.9778295848998537`*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"7176ce4a-4e78-4ff7-a626-334eba1551b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"II", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "7", ",", "8"}], "}"}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"AllUpperBounds", "[", "II", "]"}]}], "Input",
 CellChangeTimes->{{3.977413939034945*^9, 3.977413941695052*^9}, 
   3.9778295830893393`*^9},
 CellLabel->
  "In[109]:=",ExpressionUUID->"80c9585f-269e-45c4-8015-6d735f4620f5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3", ",", "6", ",", "10", ",", "14", ",", "15", ",", "20", ",", "42"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9774139433174067`*^9, 3.977828911787581*^9, 
  3.977829585610235*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"d28e3340-d56e-4f35-9110-d8fc4562fc5c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"II", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "5", ",", "7", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "6", ",", "8", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "5", ",", "6", ",", "9"}], "}"}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"AllUpperBounds", "[", "II", "]"}]}], "Input",
 CellChangeTimes->{{3.977413970979907*^9, 3.97741403081433*^9}, {
   3.977414085871921*^9, 3.977414086830278*^9}, 3.977829583895502*^9},
 CellLabel->
  "In[111]:=",ExpressionUUID->"0b0d51b9-4e52-4697-92df-d08594a2c0fc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "6", ",", "10", ",", "14", ",", "15", ",", "20", ",", "21", ",", "25", ",", 
   "27", ",", "28", ",", "33", ",", "34", ",", "35", ",", "40", ",", "42", ",",
    "50", ",", "51", ",", "52", ",", "53", ",", "61", ",", "70", ",", "74", ",",
    "85", ",", "97", ",", "106", ",", "187"}], "}"}]], "Output",
 CellChangeTimes->{{3.97741402301194*^9, 3.977414036290738*^9}, 
   3.977414092690765*^9, 3.977828124586508*^9, 3.9778295873004704`*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"29c11dad-27e6-4097-87a0-cf1b49edaacb"]
}, Open  ]]
},
WindowSize->{808, 816},
WindowMargins->{{282, Automatic}, {Automatic, 25}},
FrontEndVersion->"14.2 for Mac OS X ARM (64-bit) (December 26, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2e8965eb-f9d5-4e18-96da-cd3c310caf5b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 1328, 30, 192, "Input",ExpressionUUID->"8329047d-436c-4fa0-bd19-b7b0440fe705"],
Cell[1885, 52, 722, 17, 111, "Input",ExpressionUUID->"01d97b6f-d8de-4795-a9dd-e21cf0b0c285"],
Cell[2610, 71, 1783, 41, 192, "Input",ExpressionUUID->"8b5331a8-1845-4ff0-a261-c9e7d59a500c"],
Cell[4396, 114, 1338, 32, 131, "Input",ExpressionUUID->"5e3676f7-6146-4f2b-b03f-bcb937e2f851"],
Cell[5737, 148, 2884, 68, 233, "Input",ExpressionUUID->"18d7ccd3-4755-4ecf-9405-9aff192c2093"],
Cell[8624, 218, 3855, 123, 108, "Input",ExpressionUUID->"59b29cc4-0521-47f0-8940-a3c8cef35581"],
Cell[12482, 343, 1073, 23, 111, "Input",ExpressionUUID->"6d3ae272-b878-429b-8cf7-8dcd5602fc56"],
Cell[13558, 368, 1053, 28, 70, "Input",ExpressionUUID->"8e4c5b97-c3d8-49f3-aaa3-5fa815e6bbee"],
Cell[14614, 398, 2168, 56, 172, "Input",ExpressionUUID->"9375edb0-531a-46ef-ae8d-6aa3344cfc7a"],
Cell[16785, 456, 949, 26, 70, "Input",ExpressionUUID->"61bf74dc-3f85-41ee-963f-f29bbf7dd5bf"],
Cell[17737, 484, 549, 11, 90, "Input",ExpressionUUID->"6aed913e-8a2b-4c69-9e8f-698570150075"],
Cell[18289, 497, 894, 22, 70, "Input",ExpressionUUID->"f590ac7a-aaae-47bc-b488-29d4a93df8e7"],
Cell[19186, 521, 175, 3, 29, "Input",ExpressionUUID->"ae3600da-c670-4067-9c09-262715cb17b5"],
Cell[19364, 526, 484, 10, 70, "Input",ExpressionUUID->"abfc90d8-d444-43cb-bb04-c99c63bfeb54"],
Cell[CellGroupData[{
Cell[19873, 540, 502, 12, 49, "Input",ExpressionUUID->"e47a5c93-b125-4a5f-a6a2-8ae78b9a3196"],
Cell[20378, 554, 149, 2, 33, "Output",ExpressionUUID->"33ccf509-616d-4883-8d99-5b6c4e198577"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20564, 561, 643, 15, 49, "Input",ExpressionUUID->"a771d06c-172b-4937-b99b-d0b13e9960ad"],
Cell[21210, 578, 319, 5, 33, "Output",ExpressionUUID->"6af1dc12-fbe5-482c-81e3-b5516efc1945"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21566, 588, 690, 17, 49, "Input",ExpressionUUID->"5e3e6c96-a559-44dc-9e3e-64a9b87bca81"],
Cell[22259, 607, 177, 3, 33, "Output",ExpressionUUID->"07fdbb0f-f6bf-4c7c-bcae-27119b740f9e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22473, 615, 827, 19, 49, "Input",ExpressionUUID->"b73a91eb-0b72-4e68-bf9a-ca37d3e392cc"],
Cell[23303, 636, 220, 3, 33, "Output",ExpressionUUID->"e4e497fd-7742-45b8-81e9-131e1275f3a6"]
}, Open  ]],
Cell[23538, 642, 646, 14, 111, "Input",ExpressionUUID->"496837c6-c2f1-4385-bfdf-2e6313b13582"],
Cell[24187, 658, 582, 15, 49, "Input",ExpressionUUID->"698ab49f-8f78-46aa-a183-490298ead179"],
Cell[24772, 675, 9532, 237, 887, "Input",ExpressionUUID->"75100ec5-8331-4322-9fe2-6180cdcc6fa0"],
Cell[34307, 914, 488, 10, 70, "Input",ExpressionUUID->"48603b62-33d0-4365-9e35-8493f2f00cb2"],
Cell[CellGroupData[{
Cell[34820, 928, 506, 13, 49, "Input",ExpressionUUID->"05766307-8f62-4d5d-8768-c99e2b059abc"],
Cell[35329, 943, 197, 5, 33, "Output",ExpressionUUID->"1e943229-74f2-4e81-9990-82b3fab0ce27"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35563, 953, 672, 16, 49, "Input",ExpressionUUID->"09b8342d-65aa-4235-9f25-df4c065e75ae"],
Cell[36238, 971, 392, 8, 33, "Output",ExpressionUUID->"7176ce4a-4e78-4ff7-a626-334eba1551b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36667, 984, 720, 18, 49, "Input",ExpressionUUID->"80c9585f-269e-45c4-8015-6d735f4620f5"],
Cell[37390, 1004, 308, 8, 33, "Output",ExpressionUUID->"d28e3340-d56e-4f35-9110-d8fc4562fc5c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37735, 1017, 856, 20, 49, "Input",ExpressionUUID->"0b0d51b9-4e52-4697-92df-d08594a2c0fc"],
Cell[38594, 1039, 564, 10, 53, "Output",ExpressionUUID->"29c11dad-27e6-4097-87a0-cf1b49edaacb"]
}, Open  ]]
}
]
*)


